Mapping Out the HPC Dependency Chaos

High Performance Computing~(HPC) software stacks have become complex, with the dependencies of some applications numbering in the hundreds. Packaging, distributing, and administering software stacks of that scale is a complex undertaking anywhere. HPC systems deal with esoteric compilers, hardware, and a panoply of uncommon combinations. In this paper, we explore the mechanisms available for packaging software to find its own dependencies in the context of a taxonomy of software distribution, and discuss their benefits and pitfalls. We discuss workarounds for some common problems caused by using these composed stacks and introduce Shrinkwrap: A solution to producing binaries that directly load their dependencies from precise locations and in a precise order. Beyond simplifying the use of the binaries, this approach also speeds up loading as much as 7x for a large dynamically-linked MPI application in our evaluation.

==> scripts/dependencies.py <==
from debian_inspector import debcon, deps

def is_exact_version(relationship):
    """ Whether or not the relationship requires an exact version"""
    return relationship.operator == "="

class Statistics:
    def __init__(self):
        self.packages = 0
        self.unversioned = 0
        self.version_range = 0
        self.exact = 0
    
    def __str__(self, *args, **kwargs):
        return f"""{{packages: {self.packages}, unversioned: {self.unversioned}, version_range: {self.version_range}, exact: {self.exact}}}"""

def relationship_visitor(relationship, stats):
    clazz = type(relationship)
    if clazz == deps.AndRelationships:
        for child in relationship.relationships:
            relationship_visitor(child, stats)
    elif clazz == deps.Relationship:
        stats.unversioned += 1
    elif clazz == deps.VersionedRelationship:
        if is_exact_version(relationship):
            stats.exact += 1
        else:
            stats.version_range += 1
    elif clazz == deps.OrRelationships:
        for child in relationship.relationships:
            relationship_visitor(child, stats)
    else:
        raise Exception(f"Unknown type: {clazz}")

FILE = "/home/fmzakari/Downloads/Sources"

data = debcon.get_paragraphs_data_from_file(FILE)

stats = Statistics()

for paragraph in data:

    stats.packages += 1

    # skip packages that dont have dependencies
    if 'build-depends' not in paragraph:
        continue

    raw_relationship = paragraph['build-depends']
    relationship = deps.parse_depends(raw_relationship)
    relationship_visitor(relationship, stats)

print(stats)
